Explicit equations of 800 conics on a Barth-Bauer quartic

We present equations of $800$ conics on a Mukai's smooth quartic which is an explicit model of a K3 surface recently considered by Alex Degtyarev. The number $800$ is a current record for the number of irreducible conics on a smooth quartic in ordinary projective space.

==> anc/kummer_basis.txt <==
//************************
//Bartosz Naskrecki 2021
//************************
//Kummer configuration on the maximal Barth-Bauer quartic
//************************

//initialize rings
Q<i,sq2,sq5>:=NumberField([Polynomial([1,0,1]),Polynomial([-2,0,1]),Polynomial([-5,0,1])]);
P<z0,z1,z2,z3>:=ProjectiveSpace(Q,3);
f:=z0^4+z1^4+z2^4+z3^4-6*(z0^2*z1^2+z0^2*z2^2+z0^2*z3^2+z1^2*z2^2+z1^2*z3^2+z2^2*z3^2);

//Bauer-Barth quartic with 800 conics
Xmu:=Surface(P,[f]);

//coefficients of a Kummer configuration
kum_bas:=[[0, 0, 0, 0, 1, 0, 0, (-1 - sq5)/6, (sq2*(-1 - sq5))/3, (-1 - sq5)/6, 1, (i*(-1 + sq5))/2, 0, 0], 
[0, 0, 0, 0, 1, 0, 0, (-1 - sq5)/6, (sq2*(1 + sq5))/3, (-1 - sq5)/6, 1, (i*(1 - sq5))/2, 0, 0], 
[0, 0, 0, 0, 1, -2*sq2, 0, 1, 0, (3 - 3*sq5)/2, 1, 0, 0, (i*(-1 + sq5))/2], 
[0, 0, 0, 0, 1, 2*sq2, 0, 1, 0, (3 - 3*sq5)/2, 1, 0, 0, (i*(1 - sq5))/2], 
[0, 0, 0, 0, 1, (4 - 2*sq5)/3 + (i*sq2*(-1 - sq5))/3, (i*sq2*(3 - sq5))/3 + (-3 + sq5)/3, (1 - sq5)/3 + (i*sq2*(-1 + sq5))/3, (i*sq2*(3 - sq5))/3 - (2*sq5)/3, -1/3 - (2*i*sq2)/3, 1, (1 + sq5)/2, -1, (-1 - sq5)/2], 
[0, 0, 0, 0, 1, (4 - 2*sq5)/3 + (i*sq2*(-1 - sq5))/3, (3 - sq5)/3 + (i*sq2*(-3 + sq5))/3, (1 - sq5)/3 + (i*sq2*(-1 + sq5))/3, (i*sq2*(-3 + sq5))/3 + (2*sq5)/3, -1/3 - (2*i*sq2)/3, 1, (-1 - sq5)/2, 1, (-1 - sq5)/2], 
[0, 0, 0, 0, 1, (i*sq2*(-1 - sq5))/3 + (-4 + 2*sq5)/3, (3 - sq5)/3 + (i*sq2*(3 - sq5))/3, (1 - sq5)/3 + (i*sq2*(1 - sq5))/3, (i*sq2*(-3 + sq5))/3 - (2*sq5)/3, -1/3 + (2*i*sq2)/3, 1, (-1 - sq5)/2, -1, (-1 - sq5)/2], 
[0, 0, 0, 0, 1, (i*sq2*(-1 - sq5))/3 + (-4 + 2*sq5)/3, (-3 + sq5)/3 + (i*sq2*(-3 + sq5))/3, (1 - sq5)/3 + (i*sq2*(1 - sq5))/3, (i*sq2*(3 - sq5))/3 + (2*sq5)/3, -1/3 + (2*i*sq2)/3, 1, (1 + sq5)/2, 1, (-1 - sq5)/2], 
[0, 0, 0, 0, 1, (4 - 2*sq5)/3 + (i*sq2*(1 + sq5))/3, (3 - sq5)/3 + (i*sq2*(3 - sq5))/3, (1 - sq5)/3 + (i*sq2*(1 - sq5))/3, (i*sq2*(3 - sq5))/3 + (2*sq5)/3, -1/3 + (2*i*sq2)/3, 1, (1 + sq5)/2, -1, (1 + sq5)/2], 
[0, 0, 0, 0, 1, (4 - 2*sq5)/3 + (i*sq2*(1 + sq5))/3, (-3 + sq5)/3 + (i*sq2*(-3 + sq5))/3, (1 - sq5)/3 + (i*sq2*(1 - sq5))/3, (i*sq2*(-3 + sq5))/3 - (2*sq5)/3, -1/3 + (2*i*sq2)/3, 1, (-1 - sq5)/2, 1, (1 + sq5)/2], 
[0, 0, 0, 0, 1, (i*sq2*(1 + sq5))/3 + (-4 + 2*sq5)/3, (i*sq2*(3 - sq5))/3 + (-3 + sq5)/3, (1 - sq5)/3 + (i*sq2*(-1 + sq5))/3, (i*sq2*(-3 + sq5))/3 + (2*sq5)/3, -1/3 - (2*i*sq2)/3, 1, (-1 - sq5)/2, -1, (1 + sq5)/2], 
[0, 0, 0, 0, 1, (i*sq2*(1 + sq5))/3 + (-4 + 2*sq5)/3, (3 - sq5)/3 + (i*sq2*(-3 + sq5))/3, (1 - sq5)/3 + (i*sq2*(-1 + sq5))/3, (i*sq2*(3 - sq5))/3 - (2*sq5)/3, -1/3 - (2*i*sq2)/3, 1, (1 + sq5)/2, 1, (1 + sq5)/2],
[1, 0, 0, -2*sq2, 0, 0, 0, (3 + 3*sq5)/2, 0, 1, 0, 1, (i*(-1 - sq5))/2, 0], 
[1, 0, 0, 2*sq2, 0, 0, 0, (3 + 3*sq5)/2, 0, 1, 0, 1, (i*(1 + sq5))/2, 0], 
[1, -2*sq2, 0, 0, 1, 0, 0, 0, 0, (3 - 3*sq5)/2, 0, 0, 1, (i*(1 - sq5))/2], 
[1, 2*sq2, 0, 0, 1, 0, 0, 0, 0, (3 - 3*sq5)/2, 0, 0, 1, (i*(-1 + sq5))/2]];

contup:=[P.i*P.j: i,j in [1..4]|i le j];
lintup:=[P.i: i in [1..4]];
basli:=[Divisor(Xmu,Curve(P,[&+[el[i]*contup[i]: i in [1..10]], &+[el[10+j]*lintup[j]: j in [1..4]]])): el in kum_bas];
mm:=Matrix(16,16,[IntersectionNumber(basli[x],basli[y]): x,y in [1..16]]);
assert mm eq IdentityMatrix(Integers(),16)*(-2);


//group action on the Kummer configuration
s1:=Matrix(4,4,[1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,-1]);
s2:=1/2*Matrix(4,4,[1,1,i,i,1,1,-i,-i,-i,i,1,-1,-i,i,-1,1]);
s3:=Matrix(4,4,[0,1,0,0,1,0,0,0,0,0,1,0,0,0,0,1]);
s4:=Matrix(4,4,[1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,1]);
Gmu:=MatrixGroup<4,Q|[s1,s2,s3,s4]>;
assert Order(Gmu) eq 7680;

//subgroups fixing the Kummer configuration
v:=Matrix(4,1,[z0,z1,z2,z3]);
function LA(M,tup)
	return Eltseq(ChangeRing(M,CoordinateRing(P))*tup);
end function;
Omegaf:=func<C|{Curve(Scheme(P,[Evaluate(x,LA(el,v)): x in DefiningPolynomials(C)] )): el in Gmu}>;
Omegaelf:=func<C,g|Curve(Scheme(P,[Evaluate(x,LA(g,v)): x in DefiningPolynomials(C)] ))>;

//subgroup stabilizing all elements separately
Cli:=[Scheme(P,DefiningPolynomials(Support(D))[1..2]): D in basli];
ElStab:=func<C,Elts|[el: el in Elts|Scheme(P,[Evaluate(x,LA(el,v)): x in DefiningPolynomials(C)] ) eq C]>;
Gmu_elements:=[x: x in Gmu];
k1:=Cli[1];
k1_stab:=ElStab(k1,Gmu_elements);
k_stab:=k1_stab;
for i in [2..16] do
	kk:=Cli[i];
	k_stab:=ElStab(kk,k_stab);
end for;

assert MatrixGroup<4,Q|k_stab> eq MatrixGroup<4,Q|-i*IdentityMatrix(Q,4)>;

//subgroup stabilizing Kummer configuration

ElStab2:=func<C,Elts,Celts|[el: el in Elts|Scheme(P,[Evaluate(x,LA(el,v)): x in DefiningPolynomials(C)] ) in Celts]>;
Gmu_elements:=[x: x in Gmu];
k1:=Cli[1];
k1_stab:=ElStab2(k1,Gmu_elements,Cli);
k_stab:=k1_stab;
for i in [2..16] do
	kk:=Cli[i];
	k_stab:=ElStab2(kk,k_stab,Cli);
end for;

sigma1:=DiagonalMatrix(Q,4,[-1,1,1,-1]); //order 2
sigma2:=DiagonalMatrix(Q,4,[i,i,i,i]); //order 2
sigma3:=Matrix(Q,4,[0,0,-1,0,0,-1,0,0,-1,0,0,0,0,0,0,1]); //order 4
sigma4:=Matrix(Q,4,[0,1/2*i + 1/2,0,1/2*i + 1/2,-1/2*i + 1/2,0,-1/2*i + 1/2,0,0,1/2*i + 1/2,0,-1/2*i - 1/2,-1/2*i + 1/2,0,1/2*i - 1/2,0]); //order 2


GG:=MatrixGroup<4,Q| [sigma1,sigma2,sigma3,sigma4]>; 
assert GG eq MatrixGroup<4,Q|k_stab>;





==> anc/neron_severi_basis.txt <==
//************************
//Bartosz Naskrecki 2021
//************************
//Neron-Severi basis of conics on the maximal Barth-Bauer quartic
//************************

//initialize rings
Q<i,sq2,sq5>:=NumberField([Polynomial([1,0,1]),Polynomial([-2,0,1]),Polynomial([-5,0,1])]);
P<z0,z1,z2,z3>:=ProjectiveSpace(Q,3);
f:=z0^4+z1^4+z2^4+z3^4-6*(z0^2*z1^2+z0^2*z2^2+z0^2*z3^2+z1^2*z2^2+z1^2*z3^2+z2^2*z3^2);

//Bauer-Barth quartic with 800 conics
Xmu:=Surface(P,[f]);

//coefficients of a basis of conics of the Neron-Severi group
ns_bas:=[[ 0, 0, 0, 0, 1, 0, 0, (1/3*sq2 + 1/3)*i + 1/6*sq2 + 1/6, 0, (-1/3*sq2 + 1/3)*i + -1/6*sq2 + 1/6, 1, -2/5*sq5*i + 1/5*sq5, 0, 0],
 [ 0, 0, 0, 0, 1, 0, 0, (-1/3*sq2 + 1/3)*i + -1/6*sq2 + 1/6, 0, (1/3*sq2 + 1/3)*i + 1/6*sq2 + 1/6, 1, 2/5*sq5*i - 1/5*sq5, 0, 0],
 [ 0, 0, 0, 0, 1, 0, -1, -1/2*sq5*sq2 + 3/2, 0, 1, 1, -1, 0, 1],
 [ 0, 0, 0, 0, 1, 0, 1, 1/2*sq5*sq2 + 3/2, 0, 1, 1, 1, 0, 1],
 [ 0, 0, 0, 0, 1, 0, 2*i, 1/2*sq5*sq2 + 3/2, 0, 3/2*sq5*sq2 + 7/2, 1, -1, 0, -2*i],
 [ 0, 0, 0, 0, 1, 0, -2*i, -1/2*sq5*sq2 + 3/2, 0, -3/2*sq5*sq2 + 7/2, 1, 1, 0, -2*i],
 [ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1/2*sq5*sq2 + 3/2, 1, -1, -1, 0],
 [ 0, 0, 0, 0, 1, 2*i, 0, -3/2*sq5*sq2 + 7/2, 0, -1/2*sq5*sq2 + 3/2, 1, -1, -2*i, 0],
 [ 0, 0, 0, 0, 1, 2*i, 0, 3/2*sq5*sq2 + 7/2, 0, 1/2*sq5*sq2 + 3/2, 1, 1, 2*i, 0],
 [ 0, 0, 0, 0, 1, (-sq5 - 2)*i + 1/2*sq2, 1/2*sq2*i + -sq5 - 2, 1/2*(sq5 + 2)*sq2*i + -sq5 - 2, (2*sq5 + 5)*i + 1/2*(3*sq5 + 6)*sq2, (-sq5 - 2)*sq2*i + sq5 + 2, 1, -i, -sq5 - 2, (sq5 + 2)*i],
 [ 0, 0, 0, 0, 1, (sq5 - 2)*i - 1/2*sq2, -1/2*sq2*i + sq5 - 2, 1/2*(sq5 - 2)*sq2*i + sq5 - 2, (-2*sq5 + 5)*i + 1/2*(3*sq5 - 6)*sq2, (-sq5 + 2)*sq2*i + -sq5 + 2, 1, -i, sq5 - 2, (-sq5 + 2)*i],
 [ 0, 0, 0, 0, 1, (1/2*sq2 + 1/3)*i + -2/3*sq2 + 1, (-1/3*sq5*sq2 + 1/3*sq5)*i + -1/6*sq5*sq2 + 1/3*sq5, 1, (-1/3*sq5*sq2 + 1/3*sq5)*i + -1/6*sq5*sq2 + 1/3*sq5, (-5/6*sq2 + 1)*i + 1/3, 1, -1/5*sq5*i + 2/5*sq5, -1/5*sq5*i + 2/5*sq5, 1],
 [ 0, 0, 0, 0, 1, (-1/3*sq5*sq2 - 2/3)*i + 1/6*sq5*sq2 + 1/3, (-1/6*sq5*sq2 + 5/3)*i, (-1/6*sq5*sq2 - 1/3)*i, (1/3*sq5*sq2 + 2/3)*i + 1/6*sq5*sq2 + 1/3, -1, 1, i + 2, 1, i - 2],
 [ 0, 0, 0, 0, 1, (1/6*sq5*sq2 + 5/3)*i, (-1/3*sq5*sq2 + 2/3)*i + -1/6*sq5*sq2 + 1/3, -1, (-1/3*sq5*sq2 + 2/3)*i + 1/6*sq5*sq2 - 1/3, (-1/6*sq5*sq2 + 1/3)*i, 1, -i + 2, i + 2, 1],
 [ 0, 0, 0, 0, 1, (1/6*sq5*sq2 + 5/3)*i, (1/3*sq5*sq2 - 2/3)*i + -1/6*sq5*sq2 + 1/3, -1, (-1/3*sq5*sq2 + 2/3)*i + -1/6*sq5*sq2 + 1/3, (1/6*sq5*sq2 - 1/3)*i, 1, i + 2, i - 2, 1],
 [ 0, 0, 0, 0, 1, (1/6*sq5*sq2 - 5/3)*i, (1/3*sq5*sq2 + 2/3)*i + -1/6*sq5*sq2 - 1/3, -1, (1/3*sq5*sq2 + 2/3)*i + 1/6*sq5*sq2 + 1/3, (-1/6*sq5*sq2 - 1/3)*i, 1, -i - 2, i - 2, 1],
 [ 0, 0, 0, 0, 1, (1/3*sq5*sq2 + 2/3)*i + -1/6*sq5*sq2 - 1/3, (1/6*sq5*sq2 - 5/3)*i, (-1/6*sq5*sq2 - 1/3)*i, (1/3*sq5*sq2 + 2/3)*i + 1/6*sq5*sq2 + 1/3, -1, 1, i + 2, -1, -i + 2],
 [ 0, 0, 0, 0, 1, (-1/2*sq2 + 1/3)*i + 2/3*sq2 + 1, (-1/3*sq5*sq2 - 1/3*sq5)*i + -1/6*sq5*sq2 - 1/3*sq5, 1, (-1/3*sq5*sq2 - 1/3*sq5)*i + -1/6*sq5*sq2 - 1/3*sq5, (5/6*sq2 + 1)*i + 1/3, 1, 1/5*sq5*i - 2/5*sq5, 1/5*sq5*i - 2/5*sq5, 1],
 [ 1, -2*sq2, 0, 0, 1, 0, 0, 0, 0, 1/2*(3*sq5 + 3), 0, 0, 1, 1/2*(-sq5 - 1)*i],
 [ 1, 2*sq2, 0, 0, 1, 0, 0, 0, 0, 1/2*(-3*sq5 + 3), 0, 0, 1, 1/2*(sq5 - 1)*i]];

contup:=[P.i*P.j: i,j in [1..4]|i le j];
lintup:=[P.i: i in [1..4]];
nsbasli:=[Divisor(Xmu,Curve(P,[&+[el[i]*contup[i]: i in [1..10]], &+[el[10+j]*lintup[j]: j in [1..4]]])): el in ns_bas];

//Gram matrix of the basis
mm:=Matrix(20,20,[IntersectionNumber(nsbasli[x],nsbasli[y]): x,y in [1..20]]);
assert Determinant(mm) eq -160;


